Estimation and Restoration of Compositional Degradation Using Convolutional Neural Networks

Image restoration from a single image degradation type, such as blurring, hazing, random noise, and compression has been investigated for decades. However, image degradations in practice are often a mixture of several types of degradation. Such compositional degradations complicate restoration because they require the differentiation of different degradation types and levels. In this paper, we propose a convolutional neural network (CNN) model for estimating the degradation properties of a given degraded image. Furthermore, we introduce an image restoration CNN model that adopts the estimated degradation properties as its input. Experimental results show that the proposed degradation estimation model can successfully infer the degradation properties of compositionally degraded images. The proposed restoration model can restore degraded images by exploiting the estimated degradation properties and can achieve both blind and nonblind image restorations.

==> make.sh <==
pdflatex report.tex
bibtex report
pdflatex report.tex
open report.pdf


==> rename.py <==
import os
import glob

files = glob.glob("*/*.pdf.pdf")
for file in files:
    new_file = file.replace('.pdf.pdf', '_pdf.pdf')
    print(new_file)
    os.rename(file, new_file)

